Improved Branch and Bound for Neural Network Verification via Lagrangian Decomposition

We improve the scalability of Branch and Bound (BaB) algorithms for formally proving input-output properties of neural networks. First, we propose novel bounding algorithms based on Lagrangian Decomposition. Previous works have used off-the-shelf solvers to solve relaxations at each node of the BaB tree, or constructed weaker relaxations that can be solved efficiently, but lead to unnecessarily weak bounds. Our formulation restricts the optimization to a subspace of the dual domain that is guaranteed to contain the optimum, resulting in accelerated convergence. Furthermore, it allows for a massively parallel implementation, which is amenable to GPU acceleration via modern deep learning frameworks. Second, we present a novel activation-based branching strategy. By coupling an inexpensive heuristic with fast dual bounding, our branching scheme greatly reduces the size of the BaB tree compared to previous heuristic methods. Moreover, it performs competitively with a recent strategy based on learning algorithms, without its large offline training cost. Finally, we design a BaB framework, named Branch and Dual Network Bound (BaDNB), based on our novel bounding and branching algorithms. We show that BaDNB outperforms previous complete verification systems by a large margin, cutting average verification times by factors up to 50 on adversarial robustness properties.

==> sigmoid_fig/compute_tangent.py <==
import argparse
from math import exp
from matplotlib import pyplot as plt
import numpy as np

def sig(x):
    if x > 100:
        return 1
    elif x < -100:
        return 0
    else:
        return 1 / (1 + exp(-x))

def d_sig(x):
    return sig(x) * (1 - sig(x))


def newton_method(fun, dfun, ub):
    # We know that the value needs to be above zero
    lb = 0
    # We still keep an upper bound on the value
    ub = ub
    # Let's pick a initial value just after zero
    t_k = 1
    f = fun(t_k)
    while abs(f) > 1e-8:
        f = fun(t_k)
        df = dfun(t_k)
        if f < 0:
            ub = min(t_k, ub)
        else:
            lb = max(lb, t_k)

        if df != 0:
            t_k = t_k - f / df
        else:
            print("Unstable")
            # We're in a regime of numerical instability. Let's ignore the
            # derivatives and just do a binary search type step
            t_k = (lb + ub) / 2

    return t_k

def find_tangent_for_upper_bound(lb, ub):
    assert lb <= 0
    assert ub >= 0
    # We want to find the line passing through (l_k, sig(l_k)) that is tangent to
    # the sigmoid function. For that, we need to identify the point (t_k, sig(t_k))
    # at which it will be tangent.
    def ftr(t_k):
        return (
            - sig(t_k) * sig(t_k) * (t_k - lb)
            + sig(t_k) * (t_k - lb - 1)
            + sig(lb)
        )

    def d_ftr(t_k):
        return (
            - 2 * d_sig(t_k) * sig(t_k) * (t_k - lb) - sig(t_k)*sig(t_k)
            + d_sig(t_k) * (t_k - lb - 1) + (sig(t_k) * 1)
        )

    t_k = newton_method(ftr, d_ftr, ub)
    # line_slope = (sig(t_k) - sig(l_k)) / (t_k - l_k)

    # line_intercept = sig(l_k) - line_slope * l_k
    # alt_line_intercept = (t_k * sig(l_k) - l_k * sig(t_k)) / (t_k - l_k)

    # print(f"Tangent point: ({t_k}, {sig(t_k)})")
    # print(f"Tangent vs sigmoid derivative: {line_slope}\t{d_sig(t_k)}")
    # print(f"Line intercept: {line_intercept}\t{alt_line_intercept}")
    return t_k

def find_tangent_for_lower_bound(lb, ub):
    # We're going to make use of the symmetry to find the solution to that
    # problem
    assert lb <= 0
    assert ub >= 0
    t_k = - find_tangent_for_upper_bound(-ub, -lb)
    return t_k



def make_graph(lb, ub, dump_plot):
    # TODO: change the code to not do the distinction between blocking /
    # passing, but simply do the decomposition based on the value of the
    # derivative at ub.
    nb_steps = 10000
    bound = max(ub, -lb)
    fig_lb, fig_ub = -1.1 * bound, 1.1 * bound
    x = np.arange(fig_lb, fig_ub, (fig_ub - fig_lb) / nb_steps)
    sig_fun = np.array([sig(t) for t in x])

    fig = plt.figure()
    ax = plt.subplot(1, 1, 1)

    # Plot the function
    ax.plot(x, sig_fun)
    # Plot the restriction to the region
    ax.axvline(x=lb, color='red')
    ax.axvline(x=ub, color='red')
    ax.fill([fig_lb, lb, lb, fig_lb],
             [1.1, 1.1, -0.1, -0.1],
             alpha=0.2, color='grey')
    ax.fill([ub, fig_ub, fig_ub, ub],
             [1.1, 1.1, -0.1, -0.1],
             alpha=0.2, color='grey')
    ax.set_xlim([fig_lb, fig_ub])
    ax.set_ylim([-0.1, 1.1])
    if (ub <= 0) or (lb >= 0):
        # If ub < 0, we're always in the convex part of the sigmoid, so we just
        # need an upper bound.
        # If lb > 0, we're always in the concave part of the sigmoid, so we
        # just need a lower bound.
        slope = (sig(ub) - sig(lb))/(ub - lb)
        intercept = (sig(lb) - slope * lb)
        bound_vals = np.array([slope * t + intercept for t in x])
        ax.plot(x, bound_vals, color='green')

        if ub <= 0:
            ax.fill_between(x, sig_fun, bound_vals, where=bound_vals > sig_fun,
                            facecolor='green', alpha=0.1)
        elif lb >= 0:
            ax.fill_between(x, sig_fun, bound_vals, where=bound_vals < sig_fun,
                            facecolor='green', alpha=0.1)
    else:
        # We need to compute the tangent point for both the upper bound and the
        # lower bound
        ub_tk = find_tangent_for_upper_bound(lb, ub)

        if ub_tk < ub:
            ub_slope = (sig(ub_tk) - sig(lb)) / (ub_tk - lb)
        else:
            # The tangent point is beyond the upper bound. In this case, we can
            # just take the linear upper bound.
            ub_slope = (sig(ub) - sig(lb)) / (ub - lb)
        ub_intercept = sig(lb) - ub_slope * lb
        tan_ub_val = np.array([ub_slope * t + ub_intercept for t in x])


        lb_tk = find_tangent_for_lower_bound(lb, ub)
        if lb_tk > lb:
            lb_slope = (sig(ub) - sig(lb_tk)) / (ub - lb_tk)
        else:
            lb_slope = (sig(ub) - sig(lb)) / (ub - lb)
        lb_intercept = sig(ub) - lb_slope * ub
        tan_lb_val = np.array([lb_slope * t + lb_intercept for t in x])

        ax.plot(x, tan_lb_val, color='green')
        ax.plot(x, tan_ub_val, color='green')

        ax.fill_between(x, tan_lb_val, tan_ub_val, where=(x>=max(lb_tk, lb)) & (x<=min(ub_tk, ub)),
                        facecolor='green', alpha=0.2, step='pre')
               # Add delimiters for the regions
        if lb_tk > lb:
            ax.axvline(x=lb_tk, color='green', linestyle="--")
            ax.scatter([lb_tk], [sig(lb_tk)], marker='o', color='green')
            ax.fill_between(x, sig_fun, tan_ub_val, where=(x>=lb) & (x<=lb_tk),
                            facecolor='green', alpha=0.2, step='pre')
        if ub_tk < ub:
            ax.axvline(x=ub_tk, color='green', linestyle="--")
            ax.scatter([ub_tk], [sig(ub_tk)], marker='o', color='green')
            ax.fill_between(x, tan_lb_val, sig_fun, where=(x>=ub_tk) & (x<=ub),
                            facecolor='green', alpha=0.2, step='pre')



    ax.spines['bottom'].set_position('zero')
    ax.spines['left'].set_position('zero')
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    plt.tight_layout(pad=1)

    if dump_plot is not None:
        plt.savefig(dump_plot, dpi=300)
        plt.close()
    else:
        plt.show()




def main():
    parser = argparse.ArgumentParser(description="Plot the convex hull of a sigmoid activation")
    parser.add_argument('lb', type=float, help="Lower bound")
    parser.add_argument('ub', type=float, help="Upper bound")
    parser.add_argument('--dump_plot', type=str, help="If given, dump the graph at that path.")
    args = parser.parse_args()

    make_graph(args.lb, args.ub, args.dump_plot)

if __name__=="__main__":
    main()


==> sigmoid_fig/generate_sigmoid_images.sh <==
#!/bin/bash
python compute_tangent.py "-3" "4" --dump_plot ambiguous.pgf
python compute_tangent.py "-4" "-1" --dump_plot blocking.pgf
python compute_tangent.py "1" "4" --dump_plot passing.pgf

